Learning Monocular 3D Human Pose Estimation from Multi-view Images

Accurate 3D human pose estimation from single images is possible with sophisticated deep-net architectures that have been trained on very large datasets. However, this still leaves open the problem of capturing motions for which no such database exists. Manual annotation is tedious, slow, and error-prone. In this paper, we propose to replace most of the annotations by the use of multiple views, at training time only. Specifically, we train the system to predict the same pose in all views. Such a consistency constraint is necessary but not sufficient to predict accurate poses. We therefore complement it with a supervised loss aiming to predict the correct pose in a small set of labeled images, and with a regularization term that penalizes drift from initial predictions. Furthermore, we propose a method to estimate camera pose jointly with human pose, which lets us utilize multi-view footage where calibration is difficult, e.g., for pan-tilt or moving handheld cameras. We demonstrate the effectiveness of our approach on established benchmarks, as well as on a new Ski dataset with rotating cameras and expert ski motion, for which annotations are truly hard to obtain.

==> cleanup_commentsInTex.sh <==
#!/bin/bash
# sed - i means in place operation
for f in `find ./ -name "*.tex"` ; do
	echo "replace %* in $f with single %"
	sed -i -e 's/\\%/DUMMY_PERCENT/g' $f
	sed -i -e 's/%\(.*\)$/%/g' $f
	sed -i -e 's/DUMMY_PERCENT/\\%MMY_PERCENT/g' $f #somehow this only works for strings of same length
	sed -i -e 's/MMY_PERCENT//g' $f # completely removing works though ;)
done

wait ${!}
# cleanup axillary
for f in `find ./ -name "*.tex-e"` ; do
	echo "removing $f"
	rm $f
done

==> cleanup_unusedFiles.py <==
import os
from glob import glob
import IPython
import shutil


SEARCHPATH="./"
top_files = ["top.tex"]
extensions = ['jpg','off','obj','png','log','loglog','pdf','dpth','dep','bat','fig','m','pdn','motion','tex','xlsx','csv','ai','svg']
folder_list = [x for x in os.walk(SEARCHPATH)] #  if x.split('.')[-1] in extensions

# remove .svn folders
for root, subFolders, files in os.walk(SEARCHPATH):
    if '.svn' in subFolders:
        shutil.rmtree(os.path.join(root,'.svn'))
        
# get all relevan files
file_list = []
for folder in folder_list:
	path = folder[0]
	for file in folder[2]:
		if file.split('.')[-1] in extensions:
			file_list.append(os.path.join(path,file))

# read and preprocess log files 
log_file_stack = ""
for file in file_list:
	if file.split('.')[-1] == 'log' or file.split('/')[-1] in top_files:
		print("Replacing newlines in {} ({})".format(file,file.split('/')[-1]))
		with open(file, "r") as f:
			log = f.read() # read everything in the file
			log.replace('\n\r','')
			log.replace('\n','')
			log_file_stack += log
			
# search for unreferenced files
for file in file_list:
	file_path_non_relative = file[2:]
	if log_file_stack.find(file_path_non_relative)<0:
		print("No reference for {}, deleting".format(file))
		os.remove(file)

for file in file_list:
	file_path_non_relative = file[2:]
	if log_file_stack.find(file_path_non_relative)>=0:
		print("Reference for {}".format(file))

# remove empty folders
def removeEmptyFolders(path, removeRoot=True):
  'Function to remove empty folders'
  if not os.path.isdir(path):
    print('{} is not a dir'.format(path))
    return

  # remove empty subfolders
  files = os.listdir(path)
  if len(files):
    for f in files:
      fullpath = os.path.join(path, f)
      print('fullpath',fullpath)
      if os.path.isdir(fullpath):
        removeEmptyFolders(fullpath)

  # if folder empty, delete it
  files = os.listdir(path)
  if len(files) == 0 and removeRoot:
    print("Removing empty folder:", path)
    os.rmdir(path)
    
removeEmptyFolders('./',removeRoot=False)


